Function space bases in the dune-functions module

The dune-functions Dune module provides interfaces for functions and function space bases. It forms one abstraction level above grids, shape functions, and linear algebra, and provides infrastructure for full discretization frameworks like dune-pdelab and dune-fem. This document describes the function space bases provided by dune-functions. These are based on an abstract description of bases for product spaces as trees of simpler bases. From this description, many different numberings of degrees of freedom by multi-indices can be derived in a natural way. We describe the abstract concepts, document the programmer interface, and give a complete example program that solves the stationary Stokes equation using Taylor-Hood elements.

==> stokes-taylorhood.cc <==
// -*- tab-width: 4; indent-tabs-mode: nil; c-basic-offset: 2 -*-
// vi: set et ts=4 sw=2 sts=2:
#include <config.h>

#include <array>
#include <vector>

#include <dune/common/function.hh>
#include <dune/common/bitsetvector.hh>
#include <dune/common/indices.hh>

#include <dune/geometry/quadraturerules.hh>

#include <dune/grid/yaspgrid.hh>
#include <dune/grid/io/file/vtk/subsamplingvtkwriter.hh>

#include <dune/istl/matrix.hh>
#include <dune/istl/bcrsmatrix.hh>
#include <dune/istl/matrixindexset.hh>
#include <dune/istl/solvers.hh>
#include <dune/istl/preconditioners.hh>
#include <dune/istl/multitypeblockmatrix.hh>
#include <dune/istl/multitypeblockvector.hh>

#include <dune/functions/functionspacebases/interpolate.hh>
#include <dune/functions/functionspacebases/taylorhoodbasis.hh>
#include <dune/functions/backends/istlvectorbackend.hh>
#include <dune/functions/functionspacebases/powerbasis.hh>
#include <dune/functions/functionspacebases/compositebasis.hh>
#include <dune/functions/functionspacebases/lagrangebasis.hh>
#include <dune/functions/functionspacebases/subspacebasis.hh>
#include <dune/functions/functionspacebases/boundarydofs.hh>

#include <dune/functions/gridfunctions/discreteglobalbasisfunction.hh>
#include <dune/functions/gridfunctions/gridviewfunction.hh>

#define BLOCKEDBASIS 1

// { using_namespace_dune_begin }
using namespace Dune;
// { using_namespace_dune_end }

// Compute the stiffness matrix for a single element
// { local_assembler_signature_begin }
template <class LocalView>
void getLocalMatrix(
        const LocalView& localView,
        Matrix<FieldMatrix<double,1,1>>& elementMatrix)
// { local_assembler_signature_end }
{
  // Get the grid element from the local FE basis view
  // { local_assembler_get_element_information_begin }
  using Element = typename LocalView::Element;
  const Element element = localView.element();

  const int dim = Element::dimension;
  auto geometry = element.geometry();
  // { local_assembler_get_element_information_end }

  // Set all matrix entries to zero
  // { initialize_element_matrix_begin }
  elementMatrix.setSize(localView.size(), localView.size());
  elementMatrix = 0;      // fills the entire matrix with zeros
  // { initialize_element_matrix_end }

  // Get set of shape functions for this element
  // { get_local_fe_begin }
  using namespace Indices;
  const auto& velocityLocalFiniteElement                   /*@\label{li:stokes_taylorhood_get_velocity_lfe}@*/
          = localView.tree().child(_0,0).finiteElement();
  const auto& pressureLocalFiniteElement
          = localView.tree().child(_1).finiteElement();    /*@\label{li:stokes_taylorhood_get_pressure_lfe}@*/
  // { get_local_fe_end }

  // Get a quadrature rule
  // { begin_quad_loop_begin }
  int order = 2*(dim*velocityLocalFiniteElement.localBasis().order()-1);
  const auto& quad = QuadratureRules<double, dim>::rule(element.type(), order);

  // Loop over all quadrature points
  for (const auto& quadPoint : quad)
  {
    // { begin_quad_loop_end }
    // { quad_loop_preamble_begin }
    // The transposed inverse Jacobian of the map from the
    // reference element to the element
    const auto jacobianInverseTransposed
            = geometry.jacobianInverseTransposed(quadPoint.position());

    // The multiplicative factor in the integral transformation formula
    const auto integrationElement
            = geometry.integrationElement(quadPoint.position());
    // { quad_loop_preamble_end }

    ///////////////////////////////////////////////////////////////////////
    //  Velocity--velocity coupling
    ///////////////////////////////////////////////////////////////////////

    // The gradients of the shape functions on the reference element
    // { velocity_gradients_begin }
    std::vector<FieldMatrix<double,1,dim> > referenceGradients;
    velocityLocalFiniteElement.localBasis().evaluateJacobian(
            quadPoint.position(),
            referenceGradients);

    // Compute the shape function gradients on the grid element
    std::vector<FieldVector<double,dim> > gradients(referenceGradients.size());
    for (size_t i=0; i<gradients.size(); i++)
      jacobianInverseTransposed.mv(referenceGradients[i][0], gradients[i]);
    // { velocity_gradients_end }

    // Compute the actual matrix entries
    // { velocity_velocity_coupling_begin }
    for (size_t i=0; i<velocityLocalFiniteElement.size(); i++)
      for (size_t j=0; j<velocityLocalFiniteElement.size(); j++ )
        for (size_t k=0; k<dim; k++)
        {
          size_t row = localView.tree().child(_0,k).localIndex(i);                    /*@\label{li:stokes_taylorhood_compute_vv_element_matrix_row}@*/
          size_t col = localView.tree().child(_0,k).localIndex(j);                    /*@\label{li:stokes_taylorhood_compute_vv_element_matrix_column}@*/
          elementMatrix[row][col] += ( gradients[i] * gradients[j] )
                                     * quadPoint.weight() * integrationElement;  /*@\label{li:stokes_taylorhood_update_vv_element_matrix}@*/
        }
    // { velocity_velocity_coupling_end }

    ///////////////////////////////////////////////////////////////////////
    //  Velocity--pressure coupling
    ///////////////////////////////////////////////////////////////////////

    // The values of the pressure shape functions
    // { pressure_values_begin }
    std::vector<FieldVector<double,1> > pressureValues;
    pressureLocalFiniteElement.localBasis().evaluateFunction(
            quadPoint.position(),
            pressureValues);
    // { pressure_values_end }

    // Compute the actual matrix entries
    // { velocity_pressure_coupling_begin }
    for (size_t i=0; i<velocityLocalFiniteElement.size(); i++)
      for (size_t j=0; j<pressureLocalFiniteElement.size(); j++ )
        for (size_t k=0; k<dim; k++)
        {
          size_t vIndex = localView.tree().child(_0,k).localIndex(i); /*@\label{li:stokes_taylorhood_compute_vp_element_matrix_row}@*/
          size_t pIndex = localView.tree().child(_1).localIndex(j);   /*@\label{li:stokes_taylorhood_compute_vp_element_matrix_column}@*/

          elementMatrix[vIndex][pIndex] +=                    /*@\label{li:stokes_taylorhood_update_vp_element_matrix_a}@*/
                  gradients[i][k] * pressureValues[j]
                  * quadPoint.weight() * integrationElement;
          elementMatrix[pIndex][vIndex] +=
                  gradients[i][k] * pressureValues[j]
                  * quadPoint.weight() * integrationElement;  /*@\label{li:stokes_taylorhood_update_vp_element_matrix_b}@*/
        }
    // { velocity_pressure_coupling_end }

  }

}


// Set the occupation pattern of the stiffness matrix
template <class Basis, class MatrixType>
void setOccupationPattern(const Basis& basis, MatrixType& matrix)
{
  enum {dim = Basis::GridView::dimension};

  // MatrixIndexSets store the occupation pattern of a sparse matrix.
  // They are not particularly efficient, but simple to use.
  std::array<std::array<MatrixIndexSet, 2>, 2> nb;

  // Set sizes of the 2x2 submatrices
  for (size_t i=0; i<2; i++)
    for (size_t j=0; j<2; j++)
      nb[i][j].resize(basis.size({i}), basis.size({j}));

  // A view on the FE basis on a single element
  auto localView = basis.localView();

  // Loop over all leaf elements
  for(const auto& element : elements(basis.gridView()))
  {
    // Bind the local  view to the current element
    localView.bind(element);

    // Add element stiffness matrix onto the global stiffness matrix
    for (size_t i=0; i<localView.size(); i++) {

      // Global index of the i-th local degree of freedom of the current element
      auto row = localView.index(i);

      for (size_t j=0; j<localView.size(); j++ ) {

        // Global index of the j-th local degree of freedom of the current element
        auto col = localView.index(j);

        nb[row[0]][col[0]].add(row[1],col[1]);

      }

    }

  }

  // Give the matrix the occupation pattern we want.
  using namespace Indices;
#if !BLOCKEDBASIS
  matrix.setSize(2,2);
#endif
  nb[0][0].exportIdx(matrix[_0][_0]);
  nb[0][1].exportIdx(matrix[_0][_1]);
  nb[1][0].exportIdx(matrix[_1][_0]);
  nb[1][1].exportIdx(matrix[_1][_1]);
}


#if BLOCKEDBASIS
// { matrixentry_begin }
template<class Matrix, class MultiIndex>
decltype(auto) matrixEntry(
        Matrix& matrix, const MultiIndex& row, const MultiIndex& col)
{
  using namespace Indices;
  if ((row[0]==0) and (col[0]==0))
    return matrix[_0][_0][row[1]][col[1]][row[2]][col[2]];
  if ((row[0]==0) and (col[0]==1))
    return matrix[_0][_1][row[1]][col[1]][row[2]][0];
  if ((row[0]==1) and (col[0]==0))
    return matrix[_1][_0][row[1]][col[1]][0][col[2]];
  return matrix[_1][_1][row[1]][col[1]][0][0];  /*@\label{li:matrixentry_pressure_pressure}@*/
}
// { matrixentry_end }
#else
template<class Matrix, class MultiIndex>
decltype(auto) matrixEntry(Matrix& matrix, const MultiIndex& row, const MultiIndex& col)
{
  return matrix[row[0]][col[0]][row[1]][col[1]];
  using namespace Functions::BasisFactory;

  static const std::size_t K = 1; // pressure order for Taylor-Hood
}
#endif


/** \brief Assemble the Laplace stiffness matrix on the given grid view */
// { global_assembler_signature_begin }
template <class Basis, class MatrixType>
void assembleStokesMatrix(const Basis& basis, MatrixType& matrix)
// { global_assembler_signature_end }
{
  // { setup_matrix_pattern_begin }
  // Set matrix size and occupation pattern
  setOccupationPattern(basis, matrix);

  // Set all entries to zero
  matrix = 0;
  // { setup_matrix_pattern_end }

  // A view on the FE basis on a single element
  // { get_localview_begin }
  auto localView     = basis.localView();
  // { get_localview_end }

  // A loop over all elements of the grid
  // { element_loop_and_bind_begin }
  for (const auto& element : elements(basis.gridView()))
  {
    // Bind the local FE basis view to the current element
    localView.bind(element);
    // { element_loop_and_bind_end }

    // Now let's get the element stiffness matrix
    // A dense matrix is used for the element stiffness matrix
    // { setup_element_stiffness_begin }
    Matrix<FieldMatrix<double,1,1> > elementMatrix;
    getLocalMatrix(localView, elementMatrix);
    // { setup_element_stiffness_end }

    // Add element stiffness matrix onto the global stiffness matrix
    // { accumulate_global_matrix_begin }
    for (size_t i=0; i<elementMatrix.N(); i++)
    {
      // The global index of the i-th local degree of freedom of the element 'e'
      auto row = localView.index(i);                /*@\label{li:stokes_taylorhood_get_global_row_index}@*/

      for (size_t j=0; j<elementMatrix.M(); j++ )
      {
        // The global index of the j-th local degree of freedom of the element 'e'
        auto col = localView.index(j);                /*@\label{li:stokes_taylorhood_get_global_column_index}@*/
        matrixEntry(matrix, row, col) += elementMatrix[i][j];  /*@\label{li:stokes_taylorhood_scatter_matrix_indices}@*/
      }
    }
    // { accumulate_global_matrix_end }
  }

}



// { main_begin }
int main (int argc, char *argv[]) try
{
  // Set up MPI, if available
  MPIHelper::instance(argc, argv);
  // { mpi_setup_end }

  ///////////////////////////////////
  //   Generate the grid
  ///////////////////////////////////

  // { grid_setup_begin }
  const int dim = 2;
  using GridType = YaspGrid<dim>;
  FieldVector<double,dim> upperRight = {1, 1};
  std::array<int,dim> elements = {{4, 4}};
  GridType grid(upperRight,elements);

  using GridView = typename GridType::LeafGridView;
  GridView gridView = grid.leafGridView();
  // { grid_setup_end }

  /////////////////////////////////////////////////////////
  //   Choose a finite element space
  /////////////////////////////////////////////////////////

#if BLOCKEDBASIS
  // { function_space_basis_begin }
  using namespace Functions::BasisFactory;

  constexpr std::size_t p = 1; // pressure order for Taylor-Hood

  auto taylorHoodBasis = makeBasis(
          gridView,
          composite(
            power<dim>(
              lagrange<p+1>(),
              blockedInterleaved()),
            lagrange<p>()
          ));
  // { function_space_basis_end }
#else
  using namespace Functions::BasisFactory;

  static const std::size_t p = 1; // pressure order for Taylor-Hood
  auto taylorHoodBasis = makeBasis(
          gridView,
          composite(
            power<dim>(
              lagrange<p+1>(),
              flatInterleaved()),
            lagrange<p>()
          ));
#endif



  /////////////////////////////////////////////////////////
  //   Stiffness matrix and right hand side vector
  /////////////////////////////////////////////////////////

#if BLOCKEDBASIS
  // { linear_algebra_setup_begin }
  using VelocityVector = BlockVector<FieldVector<double,dim>>;
  using PressureVector = BlockVector<FieldVector<double,1>>;
  using VectorType = MultiTypeBlockVector<VelocityVector, PressureVector>;

  using Matrix00 = BCRSMatrix<FieldMatrix<double,dim,dim>>;
  using Matrix01 = BCRSMatrix<FieldMatrix<double,dim,1>>;
  using Matrix10 = BCRSMatrix<FieldMatrix<double,1,dim>>;
  using Matrix11 = BCRSMatrix<FieldMatrix<double,1,1>>;   /*@\label{li:matrix_type_pressure_pressure}@*/
  using MatrixRow0 = MultiTypeBlockVector<Matrix00, Matrix01>;
  using MatrixRow1 = MultiTypeBlockVector<Matrix10, Matrix11>;
  using MatrixType = MultiTypeBlockMatrix<MatrixRow0,MatrixRow1>;
  // { linear_algebra_setup_end }
#else
  using VectorType = BlockVector<BlockVector<FieldVector<double,1> > >;
  using BitVectorType = BlockVector<BlockVector<FieldVector<char,1> > >;
  using MatrixType = Matrix<BCRSMatrix<FieldMatrix<double,1,1> > >;
#endif

  /////////////////////////////////////////////////////////
  //  Assemble the system
  /////////////////////////////////////////////////////////

  // { rhs_assembly_begin }
  VectorType rhs;

  auto rhsBackend = Dune::Functions::istlVectorBackend(rhs);

  rhsBackend.resize(taylorHoodBasis);
  rhs = 0;                                 /*@\label{li:stokes_taylorhood_set_rhs_to_zero}@*/
  // { rhs_assembly_end }

  // { matrix_assembly_begin }
  MatrixType stiffnessMatrix;
  assembleStokesMatrix(taylorHoodBasis, stiffnessMatrix);   /*@\label{li:stokes_taylorhood_call_to_assemblestokesmatrix}@*/
  // { matrix_assembly_end }

  /////////////////////////////////////////////////////////
  // Set Dirichlet values.
  // Only velocity components have Dirichlet boundary values
  /////////////////////////////////////////////////////////

  // { initialize_boundary_dofs_vector_begin }
  using VelocityBitVector = BlockVector<FieldVector<char,dim>>;
  using PressureBitVector = BlockVector<FieldVector<char,1>>;
  using BitVectorType
          = MultiTypeBlockVector<VelocityBitVector, PressureBitVector>;

  BitVectorType isBoundary;

  auto isBoundaryBackend = Dune::Functions::istlVectorBackend(isBoundary);
  isBoundaryBackend.resize(taylorHoodBasis);
  isBoundary = false;
  // { initialize_boundary_dofs_vector_end }

  // { determine_boundary_dofs_begin }
  using namespace Indices;
  Functions::forEachBoundaryDOF(
          Functions::subspaceBasis(taylorHoodBasis, _0),
          [&] (auto&& index) {
            isBoundaryBackend[index] = true;
          });
  // { determine_boundary_dofs_end }

  // { interpolate_dirichlet_values_begin }
  using Coordinate = GridView::Codim<0> ::Geometry::GlobalCoordinate;
  using VelocityRange = FieldVector<double,dim>;
  auto&& velocityDirichletData = [](Coordinate x)
  {
    return VelocityRange{0.0, double(x[0] < 1e-8)};
  };

  Functions::interpolate(
          Functions::subspaceBasis(taylorHoodBasis, _0), rhs,
          velocityDirichletData,
          isBoundary);
  // { interpolate_dirichlet_values_end }

  ////////////////////////////////////////////
  //   Modify Dirichlet rows
  ////////////////////////////////////////////

  // loop over the matrix rows
  // { set_dirichlet_matrix_begin }
  auto localView = taylorHoodBasis.localView();
  for(const auto& element : Dune::elements(taylorHoodBasis.gridView()))
  {
    localView.bind(element);
    for (size_t i=0; i<localView.size(); ++i)
    {
      auto row = localView.index(i);
      // If row corresponds to a boundary entry, modify
      // it to be an identity matrix row
      if (isBoundaryBackend[row])
        for (size_t j=0; j<localView.size(); ++j)
        {
          auto col = localView.index(j);
          matrixEntry(stiffnessMatrix, row, col) = (i==j) ? 1 : 0;
        }
    }
  }
  // { set_dirichlet_matrix_end }

  ////////////////////////////
  //   Compute solution
  ////////////////////////////
  // { stokes_solve_begin }
  // Start from the rhs vector; that way the Dirichlet entries are already correct
  VectorType x = rhs;

  // Technicality:  turn the matrix into a linear operator
  MatrixAdapter<MatrixType,VectorType,VectorType> stiffnessOperator(stiffnessMatrix);

  // Fancy (but only) way to not have a preconditioner at all
  Richardson<VectorType,VectorType> preconditioner(1.0);

  // Construct the actual iterative solver
  RestartedGMResSolver<VectorType> solver(
          stiffnessOperator,  // operator to invert
          preconditioner,     // preconditioner for interation
          1e-10,              // desired residual reduction factor
          500,                // number of iterations between restarts
          500,                // maximum number of iterations
          2);                 // verbosity of the solver

  // Object storing some statistics about the solving process
  InverseOperatorResult statistics;

  // Solve!
  solver.apply(x, rhs, statistics);
  // { stokes_solve_end }

  ////////////////////////////////////////////////////////////////////////////
  //  Make a discrete function from the FE basis and the coefficient vector
  ////////////////////////////////////////////////////////////////////////////

  // { make_result_functions_begin }
  using VelocityRange = FieldVector<double,dim>;
  using PressureRange = double;

  auto velocityFunction
          = Functions::makeDiscreteGlobalBasisFunction<VelocityRange>(
            Functions::subspaceBasis(taylorHoodBasis, _0), x);
  auto pressureFunction
          = Functions::makeDiscreteGlobalBasisFunction<PressureRange>(
            Functions::subspaceBasis(taylorHoodBasis, _1), x);
  // { make_result_functions_end }

  //////////////////////////////////////////////////////////////////////////////////////////////
  //  Write result to VTK file
  //  We need to subsample, because VTK cannot natively display real second-order functions
  //////////////////////////////////////////////////////////////////////////////////////////////
  // { vtk_output_begin }
  SubsamplingVTKWriter<GridView> vtkWriter(
          gridView,
          refinementLevels(2));
  vtkWriter.addVertexData(
          velocityFunction,
          VTK::FieldInfo("velocity", VTK::FieldInfo::Type::vector, dim));
  vtkWriter.addVertexData(
          pressureFunction,
          VTK::FieldInfo("pressure", VTK::FieldInfo::Type::scalar, 1));
  vtkWriter.write("stokes-taylorhood-result");
  // { vtk_output_end }

 }
// Error handling
 catch (Exception e) {
    std::cout << e << std::endl;
 }

